An FPGA based Phased Array Processor for the Sub-Millimeter Array

It has been widely acknowledged that Very Long Baseline Interferometry (VLBI) in the submillimeter wavelengths can make imaging observations of super massive black holes possible. The Sub-Millimeter Array (SMA) along with the James Clerk Maxwell Telescope (JCMT) and Caltech Submillimeter Observatory (CSO) on the Mauna Kea summit in Hawaii can together provide a large collecting area as one or more stations for VLBI observations aimed at studying an event horizon. To work as a VLBI station with full collecting area the SMA (or a combination SMA, JCMT, CSO antennas) would need a processor to enable phased array operation. This masters project focusses on building such a processor. Back end processing for high bandwidth radio telescopes has traditionally been done using custom designed application specific integrated circuits (ASIC). Recent advances in Field Programmable Gate Array (FPGA) technology have made FPGAs both powerful and economically viable for radio astronomy back ends. We have attempted to take advantage of these advances and built a proof-of-concept 500 MHz phased array processor for the SMA using FPGAs. The phased array processing is done in the time domain using high speed sampling and digital delay lines. The design is capable of spooling the phased sum to a Mark 5b VLBI data recorder. It is based on hardware built by the Berkeley Wireless Research Center and the Berkeley Space Science Laboratory. We digitize signals after the 1st SMA downconvertor using 1024 MHz sampling and have demonstrated the capability to sum signals from 8 antennas through programmable digital delay lines up to a precision of (approx) 1/10 the sampling rate i.e. 0.1 ns. To calibrate geometric, atmospheric and instrument delays for accurate phasing, a single baseline 512 MHz 32 channel FX correlator has also been designed to fit on a single FPGA chip.

==> pdfrack.sh <==
#!/bin/sh -uxv
# Authors: Marc Boyer
#          Esa Hyytia (header option)
# Date  : 10/6/2008

# Version : 0.4

# sh options
# -u       Treat unset variables as an error when  substituting. 
# -v       Print shell input lines as they are read.
# -x       Print commands and their arguments as they are executed.


# Erase de LANG environment variable, because it can create bugs with 
# sed. With my "fr_FR@euro" value, some regular expression in ps2epsi
# fail.
LANG=

# Tools
PS2EPS=ps2epsi
PS2EPS_CMDNAME=ps2epsi


# Default options

METHOD=2
PS2PS_OPT=no
EPS2EPS_OPT=no
CLEAN_OPT="yes"
FORCE_EPSI_OPT="no"
OWN_HEADER_OPT=""
MASTER_FILE_OPT=""

TMPD=/tmp


# usage method
usage() {
cat <<EOF
Usage: $0 [-h][-p][-e][-m method][-H header_file.tex][-M master_file.tex] file.tex
    -h: help
    -m: method: integer in 0..3 (default is 2)
       the number of the method used to convert dvi to pdf
       if one method fails, try another, and add -p and/or -e options :-)
    -p: filter each postscript file with ps2ps
    -e: filter each encapsulated postscript file with eps2eps
    -i: force use of ps2epsi instead of ps2eps
    -k: keep (all tempory files are keeped, usefull for debug)
    -H: own header file (default is to extract from .tex file)
    -M: master file (to handle sub files)

Authors: Marc Boyer <Marc.Boyer@enseeiht.fr>
Contributors:  Esa Hyytia (header option)
Version: 0.4
EOF
}


detect_ps2eps_filter() {
    ps2eps -V > /dev/null
    if [ $? -ne 0 ]
    then
cat<<EOF
Warning: ps2eps not found. Using ps2epsi instead
	   this should produce incorrect bounding boxes
You can disable this warning with option -i
You can find ps2eps at:
  http://www.ipv6.tm.uka.de/~bless/ps2eps
  ps2eps: (C)opyright 1998-2004 Roland Bless
EOF
	PS2EPS=ps2epsi
	PS2EPS_CMDNAME=ps2epsi
    else
	PS2EPS=ps2eps_with_output
	PS2EPS_CMDNAME=ps2eps
    fi	
}



cleantexfiles(){
    if [ $CLEAN_OPT = "yes" ]
    then
	\rm -f ${FIGNAME}.tex ${FIGNAME}.dvi  ${FIGNAME}.aux  ${FIGNAME}.log
    fi
}

cleanfiles(){
    if  [ $CLEAN_OPT = "yes" ]
    then
        echo "Removing temporary files"
        cleantexfiles;
        \rm -f $*
    fi
}


detect_mktemp(){
    mktemp /tmp/testMktemp-XXXXXX > /dev/null    
    if [ $? = "1" ]
    then
	echo "Warning: no mktemp foumd"
	MKTEMP=echo
    else
	MKTEMP=mktemp
    fi
    \rm -f /tmp/testMktemp-*
}


# This function is "like" ps2eps except that his second argument is
#    the name of the output file

ps2eps_with_output() {
    mv $1 $1.ps
    ps2eps -q $1.ps
    mv $1.eps $2
}


# This function just runs ps2ps on its first argument, and uses
# the second argument to store the old file, if the PS2PS_OPT is set
# to yes  
# Classical uses are 
#   ps2psFilter file.ps file.ps.bak
#   ps2psFilter file.ps file-raw.ps
ps2psFilter(){    
    if [ ${PS2PS_OPT} = "yes" ]
    then
	echo "     Cleaning ps with ps2ps filter"
	mv $1 $2
	ps2ps $2 $1
    fi
}

# Same as ps2ps with eps
eps2epsFilter(){
    if [ ${EPS2EPS_OPT} = "yes" ]
    then
	echo "     Cleaning eps with eps2eps filter"
	mv $1 $2
	eps2eps $2 $1
    fi
}

# This simple version relies on dvips + ps2pdf.
# It outputs a too wide bounding box
dvi2pdfV0() {
    echo "Method 0: Trying conversion with dvips -|-> ps2pdf"
    echo "Converting dvi -> ps (dvips)" 
    FIG_DVIPS=`${MKTEMP} ${TMPD}/${FIGNAME}-dvi2ps.ps.XXXXXX`
    FIG_DVIPS_RAW=`${MKTEMP} ${TMPD}/${FIGNAME}-dvi2ps-raw.ps.XXXXXX`
    dvips -f -q ${FIGNAME}.dvi > ${FIG_DVIPS}
    ps2psFilter ${FIG_DVIPS} ${FIG_DVIPS_RAW}
    echo "Converting ps -> pdf (ps2pdf)"
    ps2pdf ${FIG_DVIPS} ${FIGNAME}.pdf
    cleanfiles ${FIG_DVIPS} {FIG_DVIPS_RAW};
}



# This version relies on dvips + PS2EPS + eps2pdf.
# It often works
dvi2pdfV1() {
    echo "Method 1: Trying conversion with dvips -|-> "${PS2EPS_CMDNAME}" -|-> epstopdf"
    dvi2pdfV1_noPrompt;
}

dvi2pdfV1_noPrompt() {
    FIG_DVIPS=`${MKTEMP} ${TMPD}/${FIGNAME}-dvi2ps.ps.XXXXXX`
    FIG_DVIPS_RAW=`${MKTEMP} ${TMPD}/${FIGNAME}-dvi2ps-raw.ps.XXXXXX`
    FIG_DVIPS_EPS=`${MKTEMP} ${TMPD}/${FIGNAME}-dvi2ps-ps2eps.eps.XXXXXX`
    FIG_DVIPS_EPS_RAW=`${MKTEMP} ${TMPD}/${FIGNAME}-dvi2ps-ps2eps-raw.eps.XXXXXX`
    echo "Converting dvi -> ps (dvips)"
    dvips -f -q ${FIGNAME}.dvi | egrep -v "^%%BoundingBox:"  > ${FIG_DVIPS};
    ps2psFilter ${FIG_DVIPS} ${FIG_DVIPS_RAW}
    echo "Converting ps -> eps ("${PS2EPS_CMDNAME}")"
    ${PS2EPS} ${FIG_DVIPS} ${FIG_DVIPS_EPS}
    eps2epsFilter ${FIG_DVIPS_EPS} ${FIG_DVIPS_EPS_RAW}
    echo "Converting eps -> pdf (epstopdf)"
    epstopdf ${FIG_DVIPS_EPS} --outfile=${FIGNAME}.pdf
    cleanfiles $FIG_DVIPS $FIG_DVIPS_RAW $FIG_DVIPS_EPS $FIG_DVIPS_EPS_RAW;
}

# This  version relies on dvips + PS2EPS + eps2eps + eps2pdf.
dvi2pdfV2() {
    echo "Method 2: Trying conversion with dvips -|-> " ${PS2EPS_CMDNAME}  "-|-> eps2eps -|-> epstopdf"
    if [ $EPS2EPS_OPT = "yes" ]
    then
	dvi2pdfV1_noPrompt;
    else
	EPS2EPS_OPT="yes";
	dvi2pdfV1_noPrompt;
	EPS2EPS_OPT="no";
    fi
}


# This  version relies on dvips -E + eps2eps + eps2pdf.  
dvi2pdfV3(){
    echo "Trying conversion with dvips -E -|-> eps2eps -|-> eps2pdf"
    FIG_DVIEPS=`${MKTEMP} ${TMPD}/${FIGNAME}-dvi2eps.eps.XXXXXX`
    FIG_DVIEPS_RAW=`${MKTEMP} ${TMPD}/${FIGNAME}-dvi2eps-raw.eps.XXXXXX`
    FIG_DVIEPS_EPS=`${MKTEMP} ${TMPD}/${FIGNAME}-dvi2eps-eps2eps.eps.XXXXXX`
    echo "Converting dvi -> eps (dvips -E)" 
    dvips -f -q -E ${FIGNAME}.dvi > ${FIG_DVIEPS}
    echo "Tightening the bounding box (eps2eps)"
    mv ${FIG_DVIEPS} ${FIG_DVIEPS_RAW}
    eps2eps ${FIG_DVIEPS_RAW} ${FIG_DVIEPS_EPS}
    echo "Converting eps -> pdf (epstopdf)"
    epstopdf ${FIG_DVIEPS_EPS} --outfile=${FIGNAME}.pdf
    cleanfiles $FIG_DVIEPS $FIG_DVIEPS_RAW $FIG_DVIEPS_EPS;
}


# Compiling one figure
# Input: File  ${MAIN}.header
#        File  ${MAIN}.figure
#        ${FIGNAME}.tex
#        ${METHOD}
compileOneFigure() {
    echo "Using LaTeX: producting dvi"
    cat ${MAIN}.header > ${FIGNAME}.tex 
    echo ":pagestyle{empty}:renewcommand{:caption}[1]{}" | \
	    sed 's/:/\\/g' >>  ${FIGNAME}.tex
    # There could be several pdfrackincludegraphics in the same figure
    # environment... Then, the script should there just keep one.
    #set -x
    # Simple expression:
    # grep -n "^.*\\pdfrackincludegraphics.*{${FIGNAME}}" ${MAIN}.figure 
    # More precise expression
    KEEPED_LINE=`grep -n "^.*\\pdfrackincludegraphics\(\[[^]]*\]\)*{${FIGNAME}}" ${MAIN}.figure | cut -f1 -d:`
    sed  ${KEEPED_LINE}!s/pdfrackincludegraphics/pdfracknullcommand/ ${MAIN}.figure \
    >> ${FIGNAME}.tex
    echo "\end{document}">> ${FIGNAME}.tex    
    latex -interaction=batchmode ${FIGNAME}.tex
# The main pb is: how to convert from dvi to pdf, with the right size ?
#    The option "-E" of dvips "only works [...] at marks made by
#  characters and rules, not by any included graphics".
#    So I have tried some versions, and the 2d seems to be the more
#  efficient, but, sometimes, another is better...
    if [ -r  ${FIGNAME}.dvi ]
    then
	case ${METHOD} in
	    0)  echo "Warning: Method 0 should produce bad size";
		dvi2pdfV0;;
	    1)  dvi2pdfV1;;
	    2)  dvi2pdfV2;;
	    3)  dvi2pdfV3;;
	    *)  echo "Unknown method "${METHOD};
		cleantexfiles;;
	esac
    else
	echo "Fail: no file "${FIGNAME}.dvi
    fi
}



######################################################################
##  Main 


# Check paremetes and set options

set - - `getopt hm:H:M:peki $*`
if  [ $? != 0 ];
then
    usage;
    exit;
fi
#echo "Options are:"$*
for i in $*
do
    case $i in
    -m) METHOD=$3; shift 2;;
    -p) PS2PS_OPT="yes"; shift 1;;
    -e) EPS2EPS_OPT="yes"; shift 1;;
    -k) CLEAN_OPT=no; shift 1;;
    -i) FORCE_EPSI_OPT="yes"; shift 1;;
    -H) OWN_HEADER_OPT=$3; shift 2;;
    -M) MASTER_FILE_OPT=$3; shift 2;;
    -h)
	usage; 
	exit;;
    --) shift
	break;;
    esac
 # echo "Remaining options are:"$*
 done
 shift 1;    # To drop the  -- added by command set - - `getopt cho: $*`

#echo "After all Remaining options are:"$*


if [ $# -lt 1 ]
then
    echo "Error: No input parameter file";
    usage;
    exit;
fi
#echo "toto"
if [ ! -f $1 -o ! -r $1 ] ; then
    echo "Error: File $1 unreadable"
    exit 1
fi

if [ $FORCE_EPSI_OPT = no ] ;
then    
    detect_ps2eps_filter;
fi

if [ x$MASTER_FILE_OPT != "x" -a x$OWN_HEADER_OPT != "x" ]; then
    echo "Error: options -M and -H are incompatible"
    exit 1
fi
if [ x$MASTER_FILE_OPT != "x" ] ; then
  if [ ! -f $MASTER_FILE_OPT -o ! -r $MASTER_FILE_OPT ]; then
    echo "Error: file $MASTER_FILE_OPT unreadable"
    exit 1
  fi
fi
if [ x$OWN_HEADER_OPT != "x" ]; then
  if [ ! -f $OWN_HEADER_OPT -o ! -r $OWN_HEADER_OPT ]; then
    echo "Error: file $OWN_HEADER_OPT unreadable"
    exit 1
  fi
fi


MAIN=`basename $1 "\..*"`

# Check for Dos files
if [ `wc -l < $1` -eq 1 ] ; then
cat <<EOF
 Suspicious file: your file is only one line long !"
 If your file comes from Dos/Windows world, you should"
 try command
   tr "\r" "\n" < MAIN > unix-MAIN
 and then run the script on unix-MAIN
EOF
 echo " (with MAIN="$MAIN")"
 exit 1
fi
   
#set -x -v -u

detect_mktemp;

if [ x$OWN_HEADER_OPT != "x" ]; then
 cat $OWN_HEADER_OPT > ${MAIN}.header
else if [ x$MASTER_FILE_OPT != "x" ]; then
 # Extract the header of the file, is, all from first line to 
 # the "\]begin{document}"
 HEADERSIZE=`grep -n "^[\]begin{document}" ${MASTER_FILE_OPT} | head -1 | cut -f1 -d:`
 if [ x${HEADERSIZE} = "x" ]; then
   echo "Error: no \\\\begin{document} found in file "${MASTER_FILE_OPT}
   exit 1
 fi
 head -${HEADERSIZE}  ${MASTER_FILE_OPT} > ${MAIN}.header
else
 HEADERSIZE=`grep -n "^[\]begin{document}" $1 | head -1 | cut -f1 -d:`
 if [ x${HEADERSIZE} = "x" ]; then
   echo "Error: no \\\\begin{document} found in file "$1
   exit 1
 fi
 head -${HEADERSIZE}  $1 > ${MAIN}.header
fi
fi

# Create a file with the line number of the figures
{ grep -n "^[ ]*[\]begin{figure}" $1 ; \
  grep -n "^[ ]*[\]end{figure}" $1; } | cut -f1 -d: \
  | sort -n  > ${MAIN}.figlines

# Proceedes the files
cat ${MAIN}.figlines | while read BEGIN 
do {
    read END
    # Creates a file
    DIFF=`expr ${END} - ${BEGIN} + 1`
    head -${END} $1 | tail -${DIFF} | sed 's/^%.*$//' | \
    sed 's/\([^\]\)%.*$/\1/'>  ${MAIN}.figure
    # Debug: grep "\pdfrackincludegraphics\[.*\]{.*}" ${MAIN}.figure 
    # Comment on the regular expression used
    #   The (extended) regular expr for egrep has 4 parts:
    #    - ^[^%] : excludes any '%' in the beginning of the line (to
    #              avoid to match a pdfrackincludegraphics in comments
    #    - \pdfrackincludegraphics  : just matches the macro name
    #    - (\[[^]]*\])? : the optionnal options
    #                     the (...)? means that this subpart is repeated 0 or 1 time (need egrep)
    #                     the \[...\]  are juste the delimiters of LaTeX option
    #                     the [^]]*  matches any sequence without any ']'
    #    - {[^}]*} :   the name of the figure
    #  The regular expersions used by sed is quite the same, except that,
    #    - because de (...)? is not allowed, two expressions are used
    #    - there are pair of \( \) is used to capture the name of the figure
    #    - there is a .*$ used to capture the end of the line
    egrep "^[^%]*\pdfrackincludegraphics(\[[^]]*\])?{[^}]*}" ${MAIN}.figure | \
	sed -e 's/^[^%]*\\pdfrackincludegraphics\[.*\]{\([^}]*\)}.*$/\1/' \
	    -e 's/^[^%]*\\pdfrackincludegraphics{\([^}]*\)}.*$/\1/'  \
        > ${MAIN}.fignames
    for FIGNAME in `cat ${MAIN}.fignames`
    do
       echo "----------------------------------------------"
       echo "  ---> Converting figure $FIGNAME"
       compileOneFigure;
    done
} done 

\rm  ${MAIN}.figlines  ${MAIN}.header ${MAIN}.figure ${MAIN}.fignames

